Observability limits of nonrigidity screening in structure from motion

A static structure-from-motion model can fit every image track even when the scene changes shape. This is possible because motion along a monocular viewing ray leaves the projected point unchanged. A simultaneous second view with sufficient parallax can distinguish the two states. We ask how much evidence of deformation can be extracted from a single static reconstruction and its image tracks. We quantify the image response that remains after removing the effects of small point and camera adjustments and time-varying affine fields, then measure how much of that response aligns with the patterns tested by the detector. For a given motion direction, fixed geometry and known independent Gaussian pixel noise, this analysis gives the displacement amplitude needed for 80% detection probability at a 5% false-alarm rate. We simulated a 90-dimensional family of localized motions using eleven measured tube geometries. After nuisance removal, 66 directions remained observable to first order, of which the modal test retained 36. Retaining observable directions in rank-deficient tracks allows two previously rejected surgical clips to be scored. In four external video sequences, a threshold calibrated on synthetic scenes falsely flags both static recordings. Together, these findings show how to interpret a negative screen in terms of the motions and amplitudes that the available views and the detector could reveal.

==> anc/ESM_3_LICENSES.txt <==
Online Resource 3 — licenses and provenance

The campaign archive matches the ESM_3.zip file in SfM Nonrigidity Screening—Reproduction Inputs, version 0.2.0.
https://doi.org/10.57967/hf/11848

The versioned license and attribution files describe the permissions for each asset and identify the original providers:
https://huggingface.co/datasets/icirauqui/sfm-nonrigidity-screening-reproduction/blob/696a1c17e3841b8069f496950c2fc64f2f19d24c/mva-v0.2.0/LICENSES.md
https://huggingface.co/datasets/icirauqui/sfm-nonrigidity-screening-reproduction/blob/696a1c17e3841b8069f496950c2fc64f2f19d24c/ATTRIBUTION.md


==> anc/PRIMARY_GLOBAL_SUPPORT_20261025.csv <==
cohort,id,family,pipeline,n_p,n_obs,image_dimensions,track_length_min,track_length_max,track_length_mean,r_C,r_a,q,nu,status,registered_images,mode_gain,null_rms,pixel_median,pixel_q95,raw_pixel_F_stream_r0,raw_pixel_F_stream_r0_cutoff,raw_pixel_F_stream_r0_decision,pixel_median_cutoff,pixel_median_decision,pixel_q95_cutoff,pixel_q95_decision,null_rms_cutoff,null_rms_decision,mode_gain_cutoff,mode_gain_decision,condition
core_EPC,f01__static,f01,retained_core,62654,446932,"[[640, 480]]",2,110,7.133335461423053,533,10,36,705323,SCORED,90,89.52611214971834,0.3626684002477646,0.22028281063093386,1.017662948458228,18.924521805237866,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,
core_EPC,f01__fem,f01,retained_core,62436,444876,"[[640, 480]]",2,127,7.125312319815491,533,10,36,701865,SCORED,90,715.7895877465462,0.36784229051926176,0.2265558718351185,1.0301465661278082,148.05492744342487,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,
core_EPC,f01__nonfem,f01,retained_core,62279,439503,"[[640, 480]]",2,109,7.057001557507346,533,10,36,691590,SCORED,90,3472.376279355294,0.4103991192755082,0.2666647783160547,1.161244011287337,590.2438155160183,16.54681869412345,True,0.23784604373059592,True,1.046166225227123,True,0.37259203803392527,True,82.52244728781689,True,
core_EPC,f02__static,f02,retained_core,57380,413778,"[[640, 480]]",2,126,7.211188567445102,533,10,36,654837,SCORED,90,82.52244728781689,0.37236002431505844,0.23059746057764058,1.046166225227123,16.54681869412345,18.924521805237866,False,0.23784604373059592,False,1.0257904735851773,True,0.37259203803392527,False,89.52611214971834,False,
core_EPC,f02__fem,f02,retained_core,57419,414589,"[[640, 480]]",2,126,7.220414845260279,533,10,36,656342,SCORED,90,620.1643660155577,0.3763794279586068,0.2363959431554496,1.055666364067436,122.41510611572252,18.924521805237866,True,0.23784604373059592,False,1.0257904735851773,True,0.37259203803392527,True,89.52611214971834,True,
core_EPC,f02__nonfem,f02,retained_core,57278,409369,"[[640, 480]]",2,126,7.147054715597612,533,10,36,646325,SCORED,90,4713.529778058545,0.41670725048495927,0.27290587000947225,1.1767476773138554,787.0279854954516,18.924521805237866,True,0.23784604373059592,True,1.0257904735851773,True,0.37259203803392527,True,89.52611214971834,True,
core_EPC,f03__static,f03,retained_core,61852,422283,"[[640, 480]]",2,96,6.827313587272845,533,10,36,658431,SCORED,90,77.94193182539304,0.37259203803392527,0.23784604373059592,1.0257904735851773,15.608035298152794,18.924521805237866,False,0.23059746057764058,True,1.046166225227123,False,0.37236002431505844,True,89.52611214971834,False,
core_EPC,f03__fem,f03,retained_core,61595,420513,"[[640, 480]]",2,108,6.827063885055606,533,10,36,655662,SCORED,90,2948.774435146257,0.39425984180719154,0.25964008173286945,1.0944106220395833,542.6256302734496,18.924521805237866,True,0.23059746057764058,True,1.046166225227123,True,0.37236002431505844,True,89.52611214971834,True,
core_EPC,f03__nonfem,f03,retained_core,62137,410017,"[[640, 480]]",2,72,6.598596649339363,533,10,36,633044,SCORED,90,7359.825497161173,0.4560358273711612,0.3057538463248934,1.2630975950968903,1041.176476402346,18.924521805237866,True,0.23059746057764058,True,1.046166225227123,True,0.37236002431505844,True,89.52611214971834,True,
core_EPC,f04__static,f04,retained_core,61571,420629,"[[640, 480]]",2,112,6.831609036721833,533,10,36,655966,SCORED,90,57.868171195679494,0.36761812397691274,0.22702975585169016,1.0232142909450181,11.901540215484118,18.924521805237866,False,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,False,
core_EPC,f04__fem,f04,retained_core,61603,418670,"[[640, 480]]",2,112,6.796259922406376,533,10,36,651952,SCORED,90,308.687355781528,0.3713434728224552,0.23158892418443328,1.0302264174188314,62.392796786293914,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,
core_EPC,f04__nonfem,f04,retained_core,61335,416832,"[[640, 480]]",2,107,6.795989239422842,533,10,36,649080,SCORED,90,5406.120554091048,0.413018475128612,0.2739993356277779,1.1454704174433434,925.4625306585287,18.924521805237866,True,0.23784604373059592,True,1.046166225227123,True,0.37259203803392527,True,89.52611214971834,True,
appearance_transfer,model_00,f01,A,18144,151064,"[[640, 480]]",2,97,8.32583774250441,533,10,36,247117,SCORED,90,354.20540611571954,0.357973351724535,0.21100928358108573,1.0361275009212942,77.63765964598211,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,coated_symmetric
appearance_transfer,model_01,f01,A,30455,243320,"[[640, 480]]",2,96,7.989492694138893,533,10,36,394696,SCORED,90,440.64917628592065,0.3976241470579331,0.2519778522181141,1.1359763342860143,77.96193900328302,16.54681869412345,True,0.23784604373059592,True,1.046166225227123,True,0.37259203803392527,True,82.52244728781689,True,diffuse_asymmetric
appearance_transfer,model_02,f01,A,50210,373084,"[[640, 480]]",2,108,7.430472017526389,533,10,36,594959,SCORED,90,554.4570154021392,0.36544171137940784,0.21172659989984072,1.0517944055379247,116.1298629087908,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,True,0.37259203803392527,False,82.52244728781689,True,diffuse_exposure_double
appearance_transfer,model_03,f01,A,17321,156640,"[[640, 480]]",2,64,9.043357773800588,533,10,36,260738,SCORED,90,388.4217373541947,0.3669196193252983,0.22694559173414863,1.0652952344177273,81.02720272846467,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,True,0.37259203803392527,False,82.52244728781689,True,diffuse_exposure_half
appearance_transfer,model_04,f01,A,30947,252116,"[[640, 480]]",2,96,8.14670242672957,533,10,36,410812,SCORED,90,457.4403011969438,0.3697923181954781,0.215261324466893,1.0705822077158615,93.67606698996403,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,True,0.37259203803392527,False,82.52244728781689,True,diffuse_symmetric
appearance_transfer,model_05,f04,A,17704,139531,"[[640, 480]]",2,83,7.881326253953909,533,10,36,225371,SCORED,90,162.8954519793696,0.36667042451214327,0.22074523545663988,1.04493465290654,33.831871181139526,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,coated_symmetric
appearance_transfer,model_06,f04,A,29434,218235,"[[640, 480]]",2,90,7.414384725147788,,,,,ABSTAIN:point_information_rank,90,,,,,,18.924521805237866,,0.23784604373059592,,1.046166225227123,,0.37259203803392527,,89.52611214971834,,diffuse_asymmetric
appearance_transfer,model_07,f04,A,48466,338857,"[[640, 480]]",2,92,6.991643626459786,533,10,36,531737,SCORED,90,391.5838342891871,0.3690976854708063,0.2184668790650286,1.0460045539350002,80.2719930349685,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,diffuse_exposure_double
appearance_transfer,model_08,f04,A,16881,140844,"[[640, 480]]",2,56,8.343344588590723,533,10,36,230466,SCORED,90,157.59128880892825,0.3752776532133988,0.23285225533401763,1.0805746801128462,31.22985142461798,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,True,0.37259203803392527,True,89.52611214971834,True,diffuse_exposure_half
appearance_transfer,model_09,f04,A,29439,224875,"[[640, 480]]",2,87,7.638676585481844,533,10,36,360854,SCORED,90,318.75391269792703,0.37749521945857234,0.22134477697290614,1.0832694372946248,62.51539204145701,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,True,0.37259203803392527,True,89.52611214971834,True,diffuse_symmetric
appearance_transfer,model_10,f01,B,17412,146351,"[[640, 480]]",2,97,8.405180335400873,533,10,36,239887,SCORED,90,316.0126846077072,0.3389116592150445,0.20432635154672565,0.9654554194305801,77.29880270767282,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,coated_symmetric
appearance_transfer,model_11,f01,B,28385,230103,"[[640, 480]]",2,96,8.106499911925313,533,10,36,374472,SCORED,90,475.17364463769206,0.37306858855788566,0.24071322016472568,1.0522476885283147,95.69913202140448,16.54681869412345,True,0.23784604373059592,True,1.046166225227123,True,0.37259203803392527,True,82.52244728781689,True,diffuse_asymmetric
appearance_transfer,model_12,f01,B,47440,353834,"[[640, 480]]",2,106,7.458558178752108,533,10,36,564769,SCORED,90,512.8003260900472,0.339235505714231,0.20258884957379986,0.9533024231224478,124.75427689975722,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,diffuse_exposure_double
appearance_transfer,model_13,f01,B,16632,151522,"[[640, 480]]",2,64,9.11026936026936,533,10,36,252569,SCORED,90,354.3836255825049,0.3459423630037336,0.21824700834370347,0.989537549244899,83.21907653907653,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,diffuse_exposure_half
appearance_transfer,model_14,f01,B,29350,241543,"[[640, 480]]",2,96,8.229744463373084,533,10,36,394457,SCORED,90,461.1977651874261,0.3464706650247545,0.20639582395580733,0.9882574350337362,107.76120785666218,16.54681869412345,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,82.52244728781689,True,diffuse_symmetric
appearance_transfer,model_15,f04,B,16946,134397,"[[640, 480]]",2,82,7.930898147055352,533,10,36,217377,SCORED,90,214.67758190016175,0.34590277110108636,0.21240846037509103,0.9675723371190302,50.24619068948762,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,coated_symmetric
appearance_transfer,model_16,f04,B,27221,205492,"[[640, 480]]",2,88,7.549024650086331,533,10,36,328742,SCORED,90,358.4915142881327,0.38452291834663044,0.25040268196242393,1.0731274832087832,67.8420447534408,18.924521805237866,True,0.23784604373059592,True,1.046166225227123,True,0.37259203803392527,True,89.52611214971834,True,diffuse_asymmetric
appearance_transfer,model_17,f04,B,45355,320697,"[[640, 480]]",2,91,7.070819093815456,533,10,36,504750,SCORED,90,394.8251254359668,0.3477343701566693,0.21125896256605928,0.9652990926753435,91.28394917968939,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,diffuse_exposure_double
appearance_transfer,model_18,f04,B,16181,135768,"[[640, 480]]",2,56,8.390581546257957,533,10,36,222414,SCORED,90,205.0670659164183,0.35296852371163656,0.22400779709508756,0.9968941623183389,46.054980224230775,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,diffuse_exposure_half
appearance_transfer,model_19,f04,B,27708,214253,"[[640, 480]]",2,86,7.732532120687166,533,10,36,344803,SCORED,90,378.389168793792,0.35476847667593625,0.2130768320544233,1.0020597022217446,84.23716134537435,18.924521805237866,True,0.23784604373059592,False,1.046166225227123,False,0.37259203803392527,False,89.52611214971834,True,diffuse_symmetric


==> anc/PRIMARY_GLOBAL_SUPPORT_20261025.json <==
{
  "n_obs": "number of 2D vector observations, not coordinate components",
  "n_p": "requested points",
  "nu": "2*n_obs-3*n_p-r_C-r_a-q",
  "q": "quadratic rank",
  "r_C": "camera rank after point elimination",
  "r_a": "affine-temporal rank after point/camera elimination",
  "records": [
    {
      "cohort": "core_EPC",
      "family": "f01",
      "id": "f01__static",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 89.52611214971834,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 446932,
      "n_p": 62654,
      "nu": 705323,
      "null_rms": 0.3626684002477646,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "retained_core",
      "pixel_median": 0.22028281063093386,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.017662948458228,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 18.924521805237866,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 110,
      "track_length_mean": 7.133335461423053,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f01",
      "id": "f01__fem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 715.7895877465462,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 444876,
      "n_p": 62436,
      "nu": 701865,
      "null_rms": 0.36784229051926176,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "retained_core",
      "pixel_median": 0.2265558718351185,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0301465661278082,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 148.05492744342487,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 127,
      "track_length_mean": 7.125312319815491,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f01",
      "id": "f01__nonfem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 3472.376279355294,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 439503,
      "n_p": 62279,
      "nu": 691590,
      "null_rms": 0.4103991192755082,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.2666647783160547,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": true,
      "pixel_q95": 1.161244011287337,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 590.2438155160183,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 109,
      "track_length_mean": 7.057001557507346,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f02",
      "id": "f02__static",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 82.52244728781689,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": false,
      "n_obs": 413778,
      "n_p": 57380,
      "nu": 654837,
      "null_rms": 0.37236002431505844,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "retained_core",
      "pixel_median": 0.23059746057764058,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.046166225227123,
      "pixel_q95_cutoff": 1.0257904735851773,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 16.54681869412345,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": false,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 126,
      "track_length_mean": 7.211188567445102,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f02",
      "id": "f02__fem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 620.1643660155577,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 414589,
      "n_p": 57419,
      "nu": 656342,
      "null_rms": 0.3763794279586068,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.2363959431554496,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.055666364067436,
      "pixel_q95_cutoff": 1.0257904735851773,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 122.41510611572252,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 126,
      "track_length_mean": 7.220414845260279,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f02",
      "id": "f02__nonfem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 4713.529778058545,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 409369,
      "n_p": 57278,
      "nu": 646325,
      "null_rms": 0.41670725048495927,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.27290587000947225,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": true,
      "pixel_q95": 1.1767476773138554,
      "pixel_q95_cutoff": 1.0257904735851773,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 787.0279854954516,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 126,
      "track_length_mean": 7.147054715597612,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f03",
      "id": "f03__static",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 77.94193182539304,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": false,
      "n_obs": 422283,
      "n_p": 61852,
      "nu": 658431,
      "null_rms": 0.37259203803392527,
      "null_rms_cutoff": 0.37236002431505844,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.23784604373059592,
      "pixel_median_cutoff": 0.23059746057764058,
      "pixel_median_decision": true,
      "pixel_q95": 1.0257904735851773,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 15.608035298152794,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": false,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 96,
      "track_length_mean": 6.827313587272845,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f03",
      "id": "f03__fem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 2948.774435146257,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 420513,
      "n_p": 61595,
      "nu": 655662,
      "null_rms": 0.39425984180719154,
      "null_rms_cutoff": 0.37236002431505844,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.25964008173286945,
      "pixel_median_cutoff": 0.23059746057764058,
      "pixel_median_decision": true,
      "pixel_q95": 1.0944106220395833,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 542.6256302734496,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 108,
      "track_length_mean": 6.827063885055606,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f03",
      "id": "f03__nonfem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 7359.825497161173,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 410017,
      "n_p": 62137,
      "nu": 633044,
      "null_rms": 0.4560358273711612,
      "null_rms_cutoff": 0.37236002431505844,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.3057538463248934,
      "pixel_median_cutoff": 0.23059746057764058,
      "pixel_median_decision": true,
      "pixel_q95": 1.2630975950968903,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 1041.176476402346,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 72,
      "track_length_mean": 6.598596649339363,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f04",
      "id": "f04__static",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 57.868171195679494,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": false,
      "n_obs": 420629,
      "n_p": 61571,
      "nu": 655966,
      "null_rms": 0.36761812397691274,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "retained_core",
      "pixel_median": 0.22702975585169016,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0232142909450181,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 11.901540215484118,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": false,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 112,
      "track_length_mean": 6.831609036721833,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f04",
      "id": "f04__fem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 308.687355781528,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 418670,
      "n_p": 61603,
      "nu": 651952,
      "null_rms": 0.3713434728224552,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "retained_core",
      "pixel_median": 0.23158892418443328,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0302264174188314,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 62.392796786293914,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 112,
      "track_length_mean": 6.796259922406376,
      "track_length_min": 2
    },
    {
      "cohort": "core_EPC",
      "family": "f04",
      "id": "f04__nonfem",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 5406.120554091048,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 416832,
      "n_p": 61335,
      "nu": 649080,
      "null_rms": 0.413018475128612,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "retained_core",
      "pixel_median": 0.2739993356277779,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": true,
      "pixel_q95": 1.1454704174433434,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 925.4625306585287,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 107,
      "track_length_mean": 6.795989239422842,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "coated_symmetric",
      "family": "f01",
      "id": "model_00",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 354.20540611571954,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 151064,
      "n_p": 18144,
      "nu": 247117,
      "null_rms": 0.357973351724535,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "A",
      "pixel_median": 0.21100928358108573,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0361275009212942,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 77.63765964598211,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 97,
      "track_length_mean": 8.32583774250441,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_asymmetric",
      "family": "f01",
      "id": "model_01",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 440.64917628592065,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 243320,
      "n_p": 30455,
      "nu": 394696,
      "null_rms": 0.3976241470579331,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "A",
      "pixel_median": 0.2519778522181141,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": true,
      "pixel_q95": 1.1359763342860143,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 77.96193900328302,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 96,
      "track_length_mean": 7.989492694138893,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_double",
      "family": "f01",
      "id": "model_02",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 554.4570154021392,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 373084,
      "n_p": 50210,
      "nu": 594959,
      "null_rms": 0.36544171137940784,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "A",
      "pixel_median": 0.21172659989984072,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0517944055379247,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 116.1298629087908,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 108,
      "track_length_mean": 7.430472017526389,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_half",
      "family": "f01",
      "id": "model_03",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 388.4217373541947,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 156640,
      "n_p": 17321,
      "nu": 260738,
      "null_rms": 0.3669196193252983,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "A",
      "pixel_median": 0.22694559173414863,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0652952344177273,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 81.02720272846467,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 64,
      "track_length_mean": 9.043357773800588,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_symmetric",
      "family": "f01",
      "id": "model_04",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 457.4403011969438,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 252116,
      "n_p": 30947,
      "nu": 410812,
      "null_rms": 0.3697923181954781,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "A",
      "pixel_median": 0.215261324466893,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0705822077158615,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 93.67606698996403,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 96,
      "track_length_mean": 8.14670242672957,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "coated_symmetric",
      "family": "f04",
      "id": "model_05",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 162.8954519793696,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 139531,
      "n_p": 17704,
      "nu": 225371,
      "null_rms": 0.36667042451214327,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "A",
      "pixel_median": 0.22074523545663988,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.04493465290654,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 33.831871181139526,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 83,
      "track_length_mean": 7.881326253953909,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_asymmetric",
      "family": "f04",
      "id": "model_06",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": null,
      "n_obs": 218235,
      "n_p": 29434,
      "nu": null,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": null,
      "pipeline": "A",
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": null,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": null,
      "q": null,
      "r_C": null,
      "r_a": null,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": null,
      "registered_images": 90,
      "status": "ABSTAIN:point_information_rank",
      "track_length_max": 90,
      "track_length_mean": 7.414384725147788,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_double",
      "family": "f04",
      "id": "model_07",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 391.5838342891871,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 338857,
      "n_p": 48466,
      "nu": 531737,
      "null_rms": 0.3690976854708063,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "A",
      "pixel_median": 0.2184668790650286,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0460045539350002,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 80.2719930349685,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 92,
      "track_length_mean": 6.991643626459786,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_half",
      "family": "f04",
      "id": "model_08",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 157.59128880892825,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 140844,
      "n_p": 16881,
      "nu": 230466,
      "null_rms": 0.3752776532133988,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "A",
      "pixel_median": 0.23285225533401763,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0805746801128462,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 31.22985142461798,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 56,
      "track_length_mean": 8.343344588590723,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_symmetric",
      "family": "f04",
      "id": "model_09",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 318.75391269792703,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 224875,
      "n_p": 29439,
      "nu": 360854,
      "null_rms": 0.37749521945857234,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "A",
      "pixel_median": 0.22134477697290614,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0832694372946248,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 62.51539204145701,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 87,
      "track_length_mean": 7.638676585481844,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "coated_symmetric",
      "family": "f01",
      "id": "model_10",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 316.0126846077072,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 146351,
      "n_p": 17412,
      "nu": 239887,
      "null_rms": 0.3389116592150445,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.20432635154672565,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.9654554194305801,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 77.29880270767282,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 97,
      "track_length_mean": 8.405180335400873,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_asymmetric",
      "family": "f01",
      "id": "model_11",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 475.17364463769206,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 230103,
      "n_p": 28385,
      "nu": 374472,
      "null_rms": 0.37306858855788566,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "B",
      "pixel_median": 0.24071322016472568,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": true,
      "pixel_q95": 1.0522476885283147,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 95.69913202140448,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 96,
      "track_length_mean": 8.106499911925313,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_double",
      "family": "f01",
      "id": "model_12",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 512.8003260900472,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 353834,
      "n_p": 47440,
      "nu": 564769,
      "null_rms": 0.339235505714231,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.20258884957379986,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.9533024231224478,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 124.75427689975722,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 106,
      "track_length_mean": 7.458558178752108,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_half",
      "family": "f01",
      "id": "model_13",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 354.3836255825049,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 151522,
      "n_p": 16632,
      "nu": 252569,
      "null_rms": 0.3459423630037336,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.21824700834370347,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.989537549244899,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 83.21907653907653,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 64,
      "track_length_mean": 9.11026936026936,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_symmetric",
      "family": "f01",
      "id": "model_14",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 461.1977651874261,
      "mode_gain_cutoff": 82.52244728781689,
      "mode_gain_decision": true,
      "n_obs": 241543,
      "n_p": 29350,
      "nu": 394457,
      "null_rms": 0.3464706650247545,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.20639582395580733,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.9882574350337362,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 107.76120785666218,
      "raw_pixel_F_stream_r0_cutoff": 16.54681869412345,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 96,
      "track_length_mean": 8.229744463373084,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "coated_symmetric",
      "family": "f04",
      "id": "model_15",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 214.67758190016175,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 134397,
      "n_p": 16946,
      "nu": 217377,
      "null_rms": 0.34590277110108636,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.21240846037509103,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.9675723371190302,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 50.24619068948762,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 82,
      "track_length_mean": 7.930898147055352,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_asymmetric",
      "family": "f04",
      "id": "model_16",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 358.4915142881327,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 205492,
      "n_p": 27221,
      "nu": 328742,
      "null_rms": 0.38452291834663044,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": true,
      "pipeline": "B",
      "pixel_median": 0.25040268196242393,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": true,
      "pixel_q95": 1.0731274832087832,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": true,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 67.8420447534408,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 88,
      "track_length_mean": 7.549024650086331,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_double",
      "family": "f04",
      "id": "model_17",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 394.8251254359668,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 320697,
      "n_p": 45355,
      "nu": 504750,
      "null_rms": 0.3477343701566693,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.21125896256605928,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.9652990926753435,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 91.28394917968939,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 91,
      "track_length_mean": 7.070819093815456,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_exposure_half",
      "family": "f04",
      "id": "model_18",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 205.0670659164183,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 135768,
      "n_p": 16181,
      "nu": 222414,
      "null_rms": 0.35296852371163656,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.22400779709508756,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 0.9968941623183389,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 46.054980224230775,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 56,
      "track_length_mean": 8.390581546257957,
      "track_length_min": 2
    },
    {
      "cohort": "appearance_transfer",
      "condition": "diffuse_symmetric",
      "family": "f04",
      "id": "model_19",
      "image_dimensions": [
        [
          640,
          480
        ]
      ],
      "mode_gain": 378.389168793792,
      "mode_gain_cutoff": 89.52611214971834,
      "mode_gain_decision": true,
      "n_obs": 214253,
      "n_p": 27708,
      "nu": 344803,
      "null_rms": 0.35476847667593625,
      "null_rms_cutoff": 0.37259203803392527,
      "null_rms_decision": false,
      "pipeline": "B",
      "pixel_median": 0.2130768320544233,
      "pixel_median_cutoff": 0.23784604373059592,
      "pixel_median_decision": false,
      "pixel_q95": 1.0020597022217446,
      "pixel_q95_cutoff": 1.046166225227123,
      "pixel_q95_decision": false,
      "q": 36,
      "r_C": 533,
      "r_a": 10,
      "raw_pixel_F_stream_r0": 84.23716134537435,
      "raw_pixel_F_stream_r0_cutoff": 18.924521805237866,
      "raw_pixel_F_stream_r0_decision": true,
      "registered_images": 90,
      "status": "SCORED",
      "track_length_max": 86,
      "track_length_mean": 7.732532120687166,
      "track_length_min": 2
    }
  ],
  "unavailable_ranks": "null; whole-model point-rank refusal, not a zero rank",
  "units": {
    "mode_gain": "pixel^2 (sum)",
    "null_rms": "pixel",
    "pixel_median": "pixel",
    "pixel_q95": "pixel",
    "raw_pixel_F_stream_r0": "dimensionless"
  }
}

